Asteroid collisions: expected visibility and rate

Asteroid collisions are one of the main processes responsible for the evolution of bodies in the main belt. Using observations of the Dimorphos impact by the DART spacecraft, we estimate how asteroid collisions in the main belt may look in the first hours after the impact. If the DART event is representative of asteroid collisions with a ~1m size impactor, then the light curves of these collisions will rise on time scales of about >100s and will remain bright for about one hour. Next, the light curve will decay on a few hours time scale to an intermediate luminosity level in which it will remain for several weeks, before slowly returning to its baseline magnitude. This estimate suffers from several uncertainties due to, e.g., the diversity of asteroid composition, their material strength, and spread in collision velocities. We estimate that the rate of collisions in the main belt with energy similar or larger than the DART impact is of the order of 7000 per year (+/-1dex). The large range is due to the uncertainty in the abundance of ~1-m size asteroids. We estimate the magnitude distribution of such events in the main belt, and we show that ~6% of these events may peak at magnitudes brighter than 21. The detection of these events requires a survey with <1hr cadence and may contribute to our understanding of the asteroids' size distribution, collisional physics, and dust production. With an adequate survey strategy, new survey telescopes may regularly detect asteroid collisions.

==> CollisionsMagDist.m <==
%% CollisionsMagDist

CO = colororder;

ThetaDART = 53.3;
VecTheta = (0:1:180).';
Nt       = numel(VecTheta);
Rho    = 3.5;%% MieScattering

%N      = 1.1+1i.*0.08;
N      = 1.025+1i.*0.1;
%N = 1.5 + 0.3.*1i;

R    = logspace(log10(100),log10(2000),20);
dNdR = R.^-4.5;



LambdaVec = [8000 5000 2500];

% normalization
SS=AstroSpec.sunSpec;
Ratios = interp1(SS.Wave,SS.Flux,LambdaVec);
Ratios = Ratios./Ratios(2);
Lambda = LambdaVec(2);
ResultNorm = mieMeanQ(R, dNdR,{},ThetaDART, N, Lambda, Rho);


% red light
Lambda = LambdaVec(1);
for It=1:1:Nt
    Theta = VecTheta(It);
    Result1(It) = mieMeanQ(R, dNdR,{},Theta, N, Lambda, Rho);
end
%ResultNorm = mieMeanQ(R, dNdR,{},ThetaDART, N, Lambda, Rho);
hold on;
plot(VecTheta,Ratios(1).*[Result1.IntS_scaT]'./ResultNorm.IntS_scaT,'-','LineWidth',2,'Color',CO(2,:))

Nalt = 1.5+i.*0.3;

% blue light
Lambda = LambdaVec(2);

for It=1:1:Nt
    Theta = VecTheta(It);
    Result2(It) = mieMeanQ(R, dNdR,{},Theta, N, Lambda, Rho);
    
    Result2alt(It) = mieMeanQ(R, dNdR,{},Theta, Nalt, Lambda, Rho);
end
hold on;
plot(VecTheta,Ratios(2).*[Result2.IntS_scaT]'./ResultNorm.IntS_scaT,'-','LineWidth',2,'Color',CO(1,:))
ResultNormAlt = mieMeanQ(R, dNdR,{},ThetaDART, Nalt, Lambda, Rho);
plot(VecTheta,Ratios(2).*[Result2alt.IntS_scaT]'./ResultNormAlt.IntS_scaT,'--','LineWidth',1,'Color',CO(1,:))


% UV light
Lambda = LambdaVec(3);

for It=1:1:Nt
    Theta = VecTheta(It);
    Result3(It) = mieMeanQ(R, dNdR,{},Theta, N, Lambda, Rho);
end
%ResultNorm = mieMeanQ(R, dNdR,{},ThetaDART, N, Lambda, Rho);
hold on;
plot(VecTheta,Ratios(3).*[Result3.IntS_scaT]'./ResultNorm.IntS_scaT,'-','LineWidth',2,'Color',CO(4,:))


H = legend('$\lambda=8000$\AA','$\lambda=5000$\AA','$\lambda=5000$\AA (1.7+i0.3)','$\lambda=2500$\AA','Location','NorthEast');
H.Interpreter = 'latex';

H = xlabel('$\theta$ [deg]');
H.Interpreter = 'latex';
H.FontSize = 18;
H = ylabel('$d\sigma/d\Omega(\theta)$ [normalized]');
H.Interpreter = 'latex';
H.FontSize = 18;

% print MieScattering_Lambda.eps -depsc2


%% phase angle distribution of main belt asteroids
E=celestial.OrbitalEl.loadSolarSystem;
F=E(1).A>1.7 & E(1).A<5.5;
E(1)

Day = (0:10:365.*1)';
NDay = numel(Day);
E(1).selectFlag(F);

for Iday=1:1:NDay
    if Iday==1
        T=E(1).ephem(2451545);
    else
        Tn = E(1).ephem(2451545+Day(Iday));
        T.Catalog  = [T.Catalog; Tn.Catalog];
    end
end
%hist(T.Catalog.STO,100)

Fsot = T.Catalog.SOT>50;
%T.Catalog = T.Catalog(Fsot,:);
sum(Fsot)./numel(Fsot)   % 0.63

% verify that the ecliptic distribution is flat
% using a single epoch there is a factor of 2.5 deviations from flat
% distribution
Ec=celestial.coo.coco([T.Catalog.RA, T.Catalog.Dec]./RAD,'j2000.0','e');
% This reduces the deviations to ~10%
hist(Ec(:,1).*RAD,360)

%% not-relevant
plot(T.Catalog.STO, T.Catalog.Delta,'k.','MarkerSize',0.5)
H = xlabel('$\theta$ [deg]');
H.FontSize = 18;
H.Interpreter = 'latex';
H = ylabel('$\Delta$ [AU]');
H.FontSize = 18;
H.Interpreter = 'latex';

axis([0 60 0 6])
hold on;
plot.hist_ofplot

print Sim_Theta_Delta.eps -depsc2


%% Estimate weights - Fig 4 and 6 of Farinella & Davis 1992
load Farinella_Davis_1991_Fig4.mat
AA  = DX;
PAA = DY;
load Farinella_Davis_1991_Fig6.mat
SinI = DX;
PSI  = DY;

NormPAA = PAA./trapz(AA,PAA);
W = interp1(AA, PAA, E(1).A);


%% simulations
DartMag   = 12.8;  % 16.4 in NUV
DartR     = 1.05;
DartDelta = 0.075;

SimTheta = T.Catalog.STO;
%FluxCorrT = interp1(VecTheta,Ratios(2).*[Result2.IntS_scaT]'./ResultNorm.IntS_scaT,SimTheta);

% No Mie-Scattering
FluxCorrT = 1;

MagSim    = DartMag + 5.*log10(T.Catalog.R./DartR) + 5.*log10(T.Catalog.Delta./DartDelta) - 2.5.*log10(FluxCorrT);

% multiply the resut by .*sum(Fsot)./numel(Fsot) which is the fraction of
% objects abot SOT of 50 deg.
F21 = MagSim<21 & T.Catalog.SOT>50;
FracDetected = sum(F21)./numel(Fsot)  %numel(MagSim) .*sum(Fsot)./numel(Fsot)
F19 = MagSim<19.6 & T.Catalog.SOT>50;
FracDetected = sum(F19)./numel(Fsot) %numel(MagSim)  .*sum(Fsot)./numel(Fsot)
F24 = MagSim<24.5 & T.Catalog.SOT>50;
FracDetected = sum(F24)./numel(Fsot) %numel(MagSim)   .*sum(Fsot)./numel(Fsot)

F_ULTRASAT = MagSim<22.4 & T.Catalog.SOT>50;
FracDetected = sum(F_ULTRASAT)./numel(Fsot) %numel(MagSim)   .*sum(Fsot)./numel(Fsot)

F_TESS = MagSim<17.8 & T.Catalog.SOT>50;  % for 200s TESS exposure
FracDetected = sum(F_TESS)./numel(Fsot) %numel(MagSim)   .*sum(Fsot)./numel(Fsot)


Edges = (17:0.5:25)';
[N,X] = histcounts(MagSim,Edges);
Xc = (X(1:end-1) + X(2:end)).*0.5;

%Bin = timeSeries.bin.binning([MagSim, W], 0.5, [18 25], {'MidBin',@numel,@mean});
%MagProb         = Bin(:,2)./sum(Bin(:,2));
%MagProbWeighted = Bin(:,2).*Bin(:,3)./sum(Bin(:,2).*Bin(:,3));

bar(Xc, N./sum(N))
hold on;
plot([21 21],[0 1],'k--')
plot([19.6 19.6],[0 1],'k--')
plot([24.5 24.5],[0 1],'k--')
axis([18 25 0 0.3]);

H = xlabel('$B_{\rm p}$ [mag]');
H.FontSize = 18;
H.Interpreter = 'latex';
H = ylabel('Fraction in 0.5-mag bin');
H.FontSize = 18;
H.Interpreter = 'latex';


DDD = 0.2;
YYY = 0.29;
H = text(21-DDD,YYY,'LAST visit (0.06)');
H.Rotation = -90;
H = text(19.6-DDD,YYY,'LAST epoch (0.003)');
H.Rotation = -90;
H = text(24.5-DDD,YYY,'LSST (0.62)');
H.Rotation = -90;

print Sim_MagDist.eps -depsc2

%% not relevant
F_SOT = T.Catalog.SOT>50;

plot(MagSim(F_SOT), SimTheta(F_SOT),'k.','MarkerSize',0.5)
axis([17 25 0 50])
H = xlabel('$B_{\rm p}$ [mag]');
H.FontSize = 18;
H.Interpreter = 'latex';
H = ylabel('$\theta$ [deg]');
H.FontSize = 18;
H.Interpreter = 'latex';

plot.hist_ofplot

print Sim_Mag_Theta.eps -depsc2

%%
%plot(MagSim(F_SOT), T.Catalog.Delta,'k.')
plot(MagSim(Fsot), T.Catalog.Delta(Fsot),'k.')
H = xlabel('$B_{\rm p}$ [mag]');
H.FontSize = 18;
H.Interpreter = 'latex';
H = ylabel('$\Delta$ [AU]');
H.FontSize = 18;
H.Interpreter = 'latex';

A=plot.hist_ofplot

axes(A(1));
hold on;
FF=T.Catalog.R>1.45 & T.Catalog.R<1.55 & T.Catalog.SOT>50;
plot(MagSim(FF), T.Catalog.Delta(FF),'r.')
FF=T.Catalog.R>2.45 & T.Catalog.R<2.55 & T.Catalog.SOT>50;
plot(MagSim(FF), T.Catalog.Delta(FF),'r.')
FF=T.Catalog.R>3.45 & T.Catalog.R<3.55 & T.Catalog.SOT>50;
plot(MagSim(FF), T.Catalog.Delta(FF),'r.')

H=text(20.6,2.2,'r=1.5 AU');
H.Rotation=70;
H=text(22.6,3.3,'r=2.5 AU');
H.Rotation=70;
H=text(23.9,4.4,'r=3.5 AU');
H.Rotation=70;



print Sim_Mag_Delta.eps -depsc2

%%

VecMag = [19.6 21 24.5];
Nmag   = numel(VecMag);
for Imag=1:1:Nmag
    F21 = MagSim<VecMag(Imag);
    ED = (0:5:180)';
    [N,X] = histcounts(T.Catalog.SOT(F21),ED)
    Xc    = (X(1:end-1) + X(2:end)).*0.5;
    stairs(Xc,N./sum(N),'LineWidth',2)
    hold on;
end

axis([50 180 0 0.12]);

H = xlabel('Sun-Observer-Target [deg]');
H.FontSize = 18;
H.Interpreter = 'latex';
H = ylabel('Fraction in 5-deg bin');
H.FontSize = 18;
H.Interpreter = 'latex';

legend('19.6','21.0','24.5','Location','NorthWest');

print Sim_SOT.eps -depsc2
% Note that this drop fast near 180 deg likely because of the non-zero
% ecliptic latitude of asteroids.


%% Mag vs. Sun-Observer-Asteroid

Fl3 = T.Catalog.R>2.75;
Fs3 = T.Catalog.R<=2.75;

plot(T.Catalog.SOT(Fl3), MagSim(Fl3), '.','MarkerSize',1)
hold on;
plot(T.Catalog.SOT(Fs3), MagSim(Fs3), '.','MarkerSize',1)


%% survey speed

% flux from mag
F=10.^(-0.4.*Xc+10);
DetctionPerTime = cumsum(N./sum(N)).*F(:).'.^2;
DetctionPerTime = DetctionPerTime./max(DetctionPerTime);
bar(Xc,DetctionPerTime)

H = xlabel('$B_{\rm p}$ [mag]');
H.FontSize = 18;
H.Interpreter = 'latex';
H = ylabel('$\dot{N}_{\rm det}$ [1/time]');
H.FontSize = 18;
H.Interpreter = 'latex';

print Sim_Ndotdet.eps -depsc2
